Four loop renormalization of 3-quark operators in QCD

We renormalize generalized 3-quark operators that relate to baryon states using the method devised by Kr\"{a}nkl and Manashov at four loops in the MSbar scheme. The anomalous dimensions of the four core operators used to compute nucleon matrix elements are determined and their associated critical exponents are studied in the conformal window using the Banks-Zaks expansion.

==> anc/qcdbarop4.txt <==


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%            Electronic version of the operator anomalous dimensions 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Notation:
%
% Nf is the number of massless quarks.
% a is the coupling constant.
% gamcqrs is the symmetrized sum of tensor products of three generalized 
% Gamma-matrices and defined in equation (2.12) 
% zn is the Riemann zeta function.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gammaO_naive = 

       + gamc000*a^2 * (
          - 70
          + 4*Nf
          )

       + gamc000*a^3 * (
          - 16492/9
          + 434/3*z3
          + 1708/9*Nf
          - 20/9*Nf^2
          )

       + gamc000*a^4 * (
          - 374575/9
          + 5555/27*z5
          - 2387*z4
          + 212572/27*z3
          + 172582/27*Nf
          - 280*Nf*z5
          + 434/3*Nf*z4
          + 14900/27*Nf*z3
          - 1285/9*Nf^2
          - 160/3*Nf^2*z3
          - 140/81*Nf^3
          )

       + gamc220*a * (
          + 1/3
          )

       + gamc220*a^2 * (
          + 49/18
          - 1/27*Nf
          )

       + gamc220*a^3 * (
          + 5479/108
          - 127/9*z3
          - 212/81*Nf
          - 40/9*Nf*z3
          - 13/81*Nf^2
          )

       + gamc220*a^4 * (
          + 2320925/1944
          - 300335/486*z5
          + 1397/6*z4
          - 266069/972*z3
          - 150629/972*Nf
          + 5380/27*Nf*z5
          + 533/9*Nf*z4
          - 39731/162*Nf*z3
          + 1705/1458*Nf^2
          - 40/9*Nf^2*z4
          + 440/81*Nf^2*z3
          - 5/27*Nf^3
          + 16/81*Nf^3*z3
          )

       + gamc440*a^2 * (
          - 1/9
          )

       + gamc440*a^3 * (
          + 127/216
          + 13/36*z3
          + 2/81*Nf
          )

       + gamc440*a^4 * (
          - 13045/324
          + 97705/1944*z5
          - 143/24*z4
          - 45415/1944*z3
          + 3287/1944*Nf
          - 5/3*Nf*z5
          + 13/36*Nf*z4
          + 829/324*Nf*z3
          + 299/2916*Nf^2
          )

       + gamc660*a^3 * (
          - 101/1296
          + 59/432*z3
          )

       + gamc660*a^4 * (
          + 10535/7776
          - 128585/7776*z5
          - 649/288*z4
          + 21293/1944*z3
          - 389/11664*Nf
          + 59/432*Nf*z4
          - 295/3888*Nf*z3
          )

       + gamc880*a^4 * (
          + 31/15552
          + 25/972*z5
          - 1411/15552*z3
          )

       + gamc422*a^2 * (
          + 1/18
          )

       + gamc422*a^3 * (
          + 19/27
          + 25/18*z3
          + 1/162*Nf
          )

       + gamc422*a^4 * (
          + 695/72
          - 15545/972*z5
          - 275/12*z4
          + 5549/243*z3
          - 1127/972*Nf
          - 40/9*Nf*z5
          + 25/18*Nf*z4
          - 77/81*Nf*z3
          - 37/729*Nf^2
          )

       + gamc444*a^3 * (
          - 17/216
          )

       + gamc444*a^4 * (
          - 6727/1296
          - 6775/1296*z5
          + 1087/1296*z3
          - 257/1944*Nf
          + 23/162*Nf*z3
          )

       + gamc642*a^3 * (
          - 1/16
          + 1/16*z3
          )

       + gamc642*a^4 * (
          + 9037/7776
          - 47675/2592*z5
          - 33/32*z4
          + 9295/648*z3
          - 125/3888*Nf
          + 1/16*Nf*z4
          - 5/144*Nf*z3
          )

       + gamc862*a^4 * (
          - 113/1944
          + 205/1944*z5
          - 247/7776*z3
          )

       + gamc844*a^4 * (
          - 35/3888
          - 5/48*z5
          + 149/2592*z3
          )

       + gamc664*a^4 * (
          - 29/216
          + 55/216*z5
          - 61/864*z3
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gammaO =

       + gamc000*a^2 * (
          - 72
          + 4*Nf
          )

       + gamc000*a^3 * (
          - 16094/9
          - 34*z3
          + 1706/9*Nf
          - 20/9*Nf^2
          )

       + gamc000*a^4 * (
          - 392305/9
          + 412390/27*z5
          + 561*z4
          + 227/27*z3
          + 523475/81*Nf
          - 120*Nf*z5
          - 34*Nf*z4
          + 5918/9*Nf*z3
          - 11417/81*Nf^2
          - 160/3*Nf^2*z3
          - 140/81*Nf^3
          )

       + gamc220*a * (
          + 1/3
          )

       + gamc220*a^2 * (
          + 47/18
          - 1/27*Nf
          )

       + gamc220*a^3 * (
          + 5873/108
          - 433/18*z3
          - 71/27*Nf
          - 40/9*Nf*z3
          - 13/81*Nf^2
          )

       + gamc220*a^4 * (
          + 2252615/1944
          + 145675/324*z5
          + 4763/12*z4
          - 328151/324*z3
          - 146083/972*Nf
          + 5620/27*Nf*z5
          + 887/18*Nf*z4
          - 6463/27*Nf*z3
          + 1853/1458*Nf^2
          - 40/9*Nf^2*z4
          + 440/81*Nf^2*z3
          - 5/27*Nf^3
          + 16/81*Nf^3*z3
          )

       + gamc220^2*a^2 * (
          + 1/36
          )

       + gamc220^2*a^3 * (
          - 209/324
          + 71/27*z3
          + 1/324*Nf
          )

       + gamc220^2*a^4 * (
          + 42383/1296
          - 208495/972*z5
          - 781/18*z4
          + 200135/1944*z3
          - 5743/5832*Nf
          - 20/9*Nf*z5
          + 71/27*Nf*z4
          - 1507/972*Nf*z3
          - 37/1458*Nf^2
          )

       + gamc220^3*a^3 * (
          + 5/648
          - 1/27*z3
          )

       + gamc220^3*a^4 * (
          - 9821/7776
          + 4205/1944*z5
          + 11/18*z4
          + 2183/3888*z3
          + 7/11664*Nf
          - 1/27*Nf*z4
          + 5/243*Nf*z3
          )

       + gamc220^4*a^4 * (
          - 101/31104
          - 605/15552*z5
          + 929/15552*z3
          )

       + gamc220^2*gamc440*a^4 * (
          - 13/576
          + 1015/7776*z5
          - 2105/15552*z3
          )

       + gamc220*gamc440*a^3 * (
          - 37/432
          + 25/144*z3
          )

       + gamc220*gamc440*a^4 * (
          + 2669/972
          - 16165/864*z5
          - 275/96*z4
          + 5513/648*z3
          - 11/324*Nf
          + 25/144*Nf*z4
          - 125/1296*Nf*z3
          )

       + gamc220*gamc444*a^4 * (
          - 65/1296
          + 895/1944*z5
          - 2009/3888*z3
          )

       + gamc440*a^2 * (
          - 5/36
          )

       + gamc440*a^3 * (
          + 91/72
          - 29/12*z3
          + 7/324*Nf
          )

       + gamc440*a^4 * (
          - 98657/1296
          + 173105/648*z5
          + 319/8*z4
          - 75593/648*z3
          + 2603/972*Nf
          + 5/9*Nf*z5
          - 29/12*Nf*z4
          + 679/162*Nf*z3
          + 373/2916*Nf^2
          )

       + gamc440^2*a^4 * (
          + 865/31104
          - 1025/15552*z5
          - 235/15552*z3
          )

       + gamc444*a^3 * (
          - 1/8
          + 2/9*z3
          )

       + gamc444*a^4 * (
          + 6721/648
          - 48235/1296*z5
          - 11/3*z4
          - 18419/1296*z3
          - 11/81*Nf
          + 2/9*Nf*z4
          + 1/54*Nf*z3
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


